Scalable data concentrator with baseline interconnection network for triggerless data acquisition systems

Triggerless Data Acquisition Systems (DAQs) require transmitting the data stream from multiple links to the processing node. The short input data words must be concentrated and packed into the longer bit vectors the output interface (e.g., PCI Express) uses. In that process, the unneeded data must be eliminated, and a dense stream of useful DAQ data must be created. Additionally, the time order of the data should be preserved. This paper presents a new solution using the Baseline Network with Reversed Outputs (BNRO) for high-speed data routing. A thorough analysis of the network's operation enabled increased scalability compared to the previously published concentrator based on an 8x8 network. The solution may be scaled by adding additional layers to the BNRO network while minimizing resource consumption. Simulations were done for 4 and 5 layers (16 and 32 inputs). The FPGA implementation and tests in the actual hardware have been successfully performed for 16 inputs. The pipeline registers may be added in each layer independently, shortening the critical path and increasing the maximum acceptable clock frequency.

==> code/benes_6x8.c <==
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>

typedef uint8_t t_data;

inline void swap(t_data * i1, t_data * i2,
                 t_data * o1, t_data * o2, uint32_t sw)
{
    if(sw) {
        *o1 = *i2;
        *o2 = *i1;
    } else {
        *o1 = *i1;
        *o2 = *i2;
    }
}

int main(int argc, char * argv[]) {
    uint32_t isw = 0;
    FILE * fout=fopen(argv[1],"wt");
    for (isw = 0; isw < (1<<19); isw++) {
        //Define the layers
        t_data l0[6],l1[8],l2[8],l3[8], l4[8], l5[8];
        //Initialize l0 - only 6 inputs!
        for(int i=0; i<6; i++) l0[i]=i;
        //Initialize them to "unknown" value: 9
        for(int i=0; i<8; i++)
            l1[i]=l2[i]=l3[i]=l4[i]=l5[i]=9;
        //1st layer of switches
        swap(&l0[0],&l0[1],&l1[0],&l1[4],isw & (1<<0));
        swap(&l0[2],&l0[3],&l1[1],&l1[5],isw & (1<<1));
        swap(&l0[4],&l0[5],&l1[2],&l1[6],isw & (1<<2));
        //The next switch is eliminated (only 6 inputs)
        //swap(&l0[6],&l0[7],&l1[3],&l1[7],sw[0][3]); 
        //2nd layer of switches
        swap(&l1[0],&l1[1],&l2[0],&l2[2],isw & (1<<3));
        swap(&l1[2],&l1[3],&l2[1],&l2[3],isw & (1<<4));
        swap(&l1[4],&l1[5],&l2[4],&l2[6],isw & (1<<5));
        swap(&l1[6],&l1[7],&l2[5],&l2[7],isw & (1<<6));
        //3rd layer of switches
        swap(&l2[0],&l2[1],&l3[0],&l3[2],isw & (1<<7));
        swap(&l2[2],&l2[3],&l3[1],&l3[3],isw & (1<<8));
        swap(&l2[4],&l2[5],&l3[4],&l3[6],isw & (1<<9));
        swap(&l2[6],&l2[7],&l3[5],&l3[7],isw & (1<<10));
        //4th layer of switches
        swap(&l3[0],&l3[1],&l4[0],&l4[2],isw & (1<<11));
        swap(&l3[2],&l3[3],&l4[4],&l4[6],isw & (1<<12));
        swap(&l3[4],&l3[5],&l4[1],&l4[3],isw & (1<<13));
        swap(&l3[6],&l3[7],&l4[5],&l4[7],isw & (1<<14));
        //5th layer of switches
        swap(&l4[0],&l4[1],&l5[0],&l5[1],isw & (1<<15));
        swap(&l4[2],&l4[3],&l5[2],&l5[3],isw & (1<<16));
        swap(&l4[4],&l4[5],&l5[4],&l5[5],isw & (1<<17));
        swap(&l4[6],&l4[7],&l5[6],&l5[7],isw & (1<<18));
        fprintf(fout,"%8.8x:%d%d%d%d%d%d%d%d\n",isw,
                (int)l5[0],(int)l5[1],(int)l5[2],(int)l5[3],
                (int)l5[4],(int)l5[5],(int)l5[6],(int)l5[7]);
    }
    fclose(fout);
    return 0;
}


==> code/code/benes_6x8.c <==
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>

typedef uint8_t t_data;

inline void swap(t_data * i1, t_data * i2,
                 t_data * o1, t_data * o2, uint32_t sw)
{
    if(sw) {
        *o1 = *i2;
        *o2 = *i1;
    } else {
        *o1 = *i1;
        *o2 = *i2;
    }
}

int main(int argc, char * argv[]) {
    uint32_t isw = 0;
    FILE * fout=fopen(argv[1],"wt");
    for (isw = 0; isw < (1<<19); isw++) {
        //Define the layers
        t_data l0[6],l1[8],l2[8],l3[8], l4[8], l5[8];
        //Initialize l0 - only 6 inputs!
        for(int i=0; i<6; i++) l0[i]=i;
        //Initialize them to "unknown" value: 9
        for(int i=0; i<8; i++)
            l1[i]=l2[i]=l3[i]=l4[i]=l5[i]=9;
        //1st layer of switches
        swap(&l0[0],&l0[1],&l1[0],&l1[4],isw & (1<<0));
        swap(&l0[2],&l0[3],&l1[1],&l1[5],isw & (1<<1));
        swap(&l0[4],&l0[5],&l1[2],&l1[6],isw & (1<<2));
        //The next switch is eliminated (only 6 inputs)
        //swap(&l0[6],&l0[7],&l1[3],&l1[7],sw[0][3]); 
        //2nd layer of switches
        swap(&l1[0],&l1[1],&l2[0],&l2[2],isw & (1<<3));
        swap(&l1[2],&l1[3],&l2[1],&l2[3],isw & (1<<4));
        swap(&l1[4],&l1[5],&l2[4],&l2[6],isw & (1<<5));
        swap(&l1[6],&l1[7],&l2[5],&l2[7],isw & (1<<6));
        //3rd layer of switches
        swap(&l2[0],&l2[1],&l3[0],&l3[2],isw & (1<<7));
        swap(&l2[2],&l2[3],&l3[1],&l3[3],isw & (1<<8));
        swap(&l2[4],&l2[5],&l3[4],&l3[6],isw & (1<<9));
        swap(&l2[6],&l2[7],&l3[5],&l3[7],isw & (1<<10));
        //4th layer of switches
        swap(&l3[0],&l3[1],&l4[0],&l4[2],isw & (1<<11));
        swap(&l3[2],&l3[3],&l4[4],&l4[6],isw & (1<<12));
        swap(&l3[4],&l3[5],&l4[1],&l4[3],isw & (1<<13));
        swap(&l3[6],&l3[7],&l4[5],&l4[7],isw & (1<<14));
        //5th layer of switches
        swap(&l4[0],&l4[1],&l5[0],&l5[1],isw & (1<<15));
        swap(&l4[2],&l4[3],&l5[2],&l5[3],isw & (1<<16));
        swap(&l4[4],&l4[5],&l5[4],&l5[5],isw & (1<<17));
        swap(&l4[6],&l4[7],&l5[6],&l5[7],isw & (1<<18));
        fprintf(fout,"%8.8x:%d%d%d%d%d%d%d%d\n",isw,
                (int)l5[0],(int)l5[1],(int)l5[2],(int)l5[3],
                (int)l5[4],(int)l5[5],(int)l5[6],(int)l5[7]);
    }
    fclose(fout);
    return 0;
}

